Universal polar dual pairs]{Universal polar dual pairs of spherical codes found in $E_8$ and the Leech lattice

We identify universal polar dual pairs of spherical codes $C$ and $D$ such that for a large class of potential functions $h$ the minima of the discrete $h$-potential of $C$ on the sphere occur at the points of $D$ and vice versa. Moreover, the minimal values of their normalized potentials are equal. These codes arise from the known hierarchies of sharp codes embedded in the even unimodular extremal lattices $E_8$ and $\Lambda_{24}$ (Leech lattice). This embedding allows us to use the lattices' properties to find new universal polar dual pairs. In the process we extensively utilize the interplay between the binary Golay codes and the Leech lattice. As a byproduct of our analysis, we identify a new universally optimal (in the sense of energy) code in the projective space $\mathbb{RP}^{21}$ with $1408$ points (lines). Furthermore, we extend the Delsarte-Goethals-Seidel definition of derived codes from their seminal $1977$ paper and generalize their Theorem 8.2 to show that if a $\tau$-design is enclosed in $k\leq \tau$ parallel hyperplanes, then each derived code is a $(\tau+1-k)$-design in the ambient subspace.

==> anc/Leech.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     68779,       1716]
NotebookOptionsPosition[     59411,       1555]
NotebookOutlinePosition[     59837,       1572]
CellTagsIndexPosition[     59794,       1569]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Leech generating matrix", "Subsubsection",
 CellChangeTimes->{{3.9513033680566874`*^9, 
  3.95130337321397*^9}},ExpressionUUID->"61c4fb6e-d2d1-4b5f-8b62-\
395b584b0cba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lee", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "8", " ", ",", "0", " ", ",", "0", " ", ",", "0", " ", ",", "0", " ", 
       ",", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", 
       ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
       "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "4", " ", ",", "4", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", 
       ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
       "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", " ", "0", ",", " ", "4", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", 
       ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
       "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", " ", "0", ",", " ", "0", ",", " ", "4", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", 
       ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
       "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "4", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", 
       ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
       "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", " ", ",", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "4", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", 
       ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
       "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", " ", "0", " ", ",", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "4", ",", " ", "0", ",", " ", "0", ",", " ", "0", 
       ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
       "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", " ", "2", ",", " ", "2", ",", " ", "2", ",", " ", "2", ",", 
       " ", "2", ",", " ", "2", ",", " ", "2", ",", " ", "0", ",", " ", "0", 
       ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
       "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", " ", ",", "0", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "4", ",", " ", "0", 
       ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
       "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "4", 
       ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
       "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", 
       ",", " ", "4", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
       "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", " ", "2", ",", " ", "2", ",", " ", "2", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "2", ",", " ", "2", 
       ",", " ", "2", ",", " ", "2", ",", " ", "0", ",", " ", "0", ",", " ", 
       "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", 
       ",", " ", "0", ",", " ", "0", ",", " ", "4", ",", " ", "0", ",", " ", 
       "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", " ", "2", ",", " ", "0", ",", " ", "0", ",", " ", "2", ",", 
       " ", "2", ",", " ", "0", ",", " ", "0", ",", " ", "2", ",", " ", "2", 
       ",", " ", "0", ",", " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", 
       "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", " ", "0", ",", " ", "2", ",", " ", "0", ",", " ", "2", ",", 
       " ", "0", ",", " ", "2", ",", " ", "0", ",", " ", "2", ",", " ", "0", 
       ",", " ", "2", ",", " ", "0", ",", " ", "2", ",", " ", "0", ",", " ", 
       "2", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", " ", "0", ",", " ", "0", ",", " ", "2", ",", " ", "2", ",", 
       " ", "0", ",", " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", "0", 
       ",", " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", "0", ",", " ", 
       "0", ",", " ", "2", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", 
       ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
       "0", ",", " ", "0", ",", " ", "4", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", " ", "0", ",", " ", "2", ",", " ", "0", ",", " ", "2", ",", 
       " ", "0", ",", " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", "2", 
       ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
       "0", ",", " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", " ", "0", ",", " ", "0", ",", " ", "2", ",", " ", "2", ",", 
       " ", "2", ",", " ", "0", ",", " ", "0", ",", " ", "2", ",", " ", "0", 
       ",", " ", "2", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
       "0", ",", " ", "0", ",", " ", "2", ",", " ", "0", ",", " ", "2", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", " ", "2", ",", " ", "0", ",", " ", "0", ",", " ", "2", ",", 
       " ", "0", ",", " ", "2", ",", " ", "0", ",", " ", "2", ",", " ", "0", 
       ",", " ", "0", ",", " ", "2", ",", " ", "0", ",", " ", "0", ",", " ", 
       "0", ",", " ", "0", ",", " ", "2", ",", " ", "0", ",", " ", "0", ",", 
       " ", "2", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", " ", "2", ",", " ", "2", ",", " ", "2", ",", " ", "2", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "2", ",", " ", "0", 
       ",", " ", "0", ",", " ", "0", ",", " ", "2", ",", " ", "0", ",", " ", 
       "0", ",", " ", "0", ",", " ", "2", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "2", ",", " ", "0", ",", " ", "0", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "2", ",", " ", "2", 
       ",", " ", "0", ",", " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", 
       "0", ",", " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", "0", ",", 
       " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", "0", " ", ",", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
       " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "2", ",", " ", "0", 
       ",", " ", "2", ",", " ", "0", ",", " ", "2", ",", " ", "0", ",", " ", 
       "2", ",", " ", "0", ",", " ", "2", ",", " ", "0", ",", " ", "2", ",", 
       " ", "0", ",", " ", "2", ",", " ", "0", ",", " ", "2", ",", " ", "0"}],
       "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Minus]", "3"}], ",", " ", "1", ",", " ", "1", ",", " ", "1",
        ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", 
       "1", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", 
       " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "1", 
       ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", 
       "1", ",", " ", "1"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.951299290282728*^9, 3.951299290284767*^9}, {
  3.951299431446254*^9, 3.951300530165195*^9}, {3.951303425475505*^9, 
  3.951303431605535*^9}, {3.951306051882719*^9, 3.951306141276671*^9}, {
  4.000546703260619*^9, 4.000546704839342*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"1a718445-089c-4ed5-873a-fb7de38d8d9f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extended Golay Code Basis and Golay Code", "Subsubsection",
 CellChangeTimes->{{4.000546723741075*^9, 
  4.000546781229437*^9}},ExpressionUUID->"7ee9d8f7-7ef8-4d43-914a-\
42a2936975e2"],

Cell["\<\
We form the generator matrix of the extended Golay code by selecting the \
following rows from the Leech generating matrix corresponding to octads and \
converting to binary format.\
\>", "Text",
 CellChangeTimes->{{4.0005468236213207`*^9, 
  4.000547027110097*^9}},ExpressionUUID->"de459f22-4201-4a36-8539-\
83811401df4d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GolayBasis", "=", 
  RowBox[{
   RowBox[{"Lee", "[", 
    RowBox[{"[", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "12", ",", "14", ",", "15", ",", "16", ",", "18", ",", "19", 
       ",", "20", ",", "21", ",", "22", ",", "23", ",", "24"}], "}"}], "]"}], 
    "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", "->", "1"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "->", "1"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{4.000021740013774*^9, 4.000021750942945*^9}, {
  4.0000217912403507`*^9, 4.000021874359782*^9}, {4.0000219080069304`*^9, 
  4.000021915364656*^9}, {4.00002196904946*^9, 4.000021978126854*^9}, {
  4.0000220475922737`*^9, 4.0000220629545*^9}, {4.0000221044830437`*^9, 
  4.000022127237713*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"e1ce7bb3-ce21-49f0-b7a1-ced59ad15495"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0",
      ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0",
      ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1",
      ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
     ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1",
      ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0",
      ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0",
      ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
     ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", 
     ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
     ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1",
      ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{4.000021831491474*^9, 4.000021875230047*^9}, 
   4.000021916416193*^9, {4.000021979430797*^9, 4.000021994350191*^9}, 
   4.0000220651428757`*^9, {4.000022115672627*^9, 4.000022128210387*^9}, 
   4.000370111741392*^9, 4.000547246938015*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"9c7f174d-8dcc-40d3-b50a-55c632ada68a"]
}, Open  ]],

Cell["\<\
The Golay code consists of 4096 words of all binary linear combinations of \
the Golay basis.\
\>", "Text",
 CellChangeTimes->{{4.0005470358851767`*^9, 
  4.000547089052112*^9}},ExpressionUUID->"4a3c5b99-a3b2-450a-ae1c-\
8d52e37f772a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"w", "=", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", "12", "}"}]}], "]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"w", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"w", ",", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ReplacePart", "[", 
           RowBox[{"#", ",", 
            RowBox[{"k", "->", "1"}]}], "]"}], "&"}], ",", "w"}], "]"}]}], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"GolayCode", "=", 
  RowBox[{"Mod", "[", 
   RowBox[{
    RowBox[{"w", ".", "GolayBasis"}], ",", "2"}], "]"}]}]}], "Input",
 CellChangeTimes->{{4.000022318831711*^9, 4.000022373913714*^9}, {
  4.000022404940661*^9, 4.0000224330951567`*^9}, {4.000022524506077*^9, 
  4.000022627968248*^9}, {4.0000227017227182`*^9, 4.000022909104313*^9}, {
  4.000022951008402*^9, 4.0000229750088778`*^9}, {4.000023038436964*^9, 
  4.000023067694449*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"2c3e8581-37ee-4d8a-9373-28be1843fb62"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
              "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",",
              "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0",
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         TemplateBox[{"4088"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           
           RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",",
              "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1",
              ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1",
              ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",",
              "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1",
              ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",",
              "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1",
              ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], 
     Short[#, 8]& ], "line" -> 143, "sessionID" -> 28862385288180893272, 
   "byteCount" -> 786584, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{4.000022860076663*^9, 4.000022909623917*^9}, 
   4.000022977113144*^9, 4.000023045521934*^9, 4.000370111795322*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"69ab6777-e0cf-44fe-88bc-c586357d6ae7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constructing the minimal length vectors in Leech lattice.", "Section",
 CellChangeTimes->{{4.000547309590259*^9, 
  4.00054732465425*^9}},ExpressionUUID->"dead05ef-db84-40d0-b49c-\
e9ff6debdf7f"],

Cell["\<\
The set of non-zero vectors of minimal norm in the Leech lattice can be \
divided into three groups (see Conway and Sloane table 4.13) where we write \
Leech2=\[CapitalLambda](2)_2 , Leech3=\[CapitalLambda](2)_3 and Leech4=\
\[CapitalLambda](2)_4.\
\>", "Text",
 CellChangeTimes->{{4.000547327434168*^9, 4.000547490702963*^9}, {
  4.000547561888056*^9, 
  4.000547627551188*^9}},ExpressionUUID->"4ecdce13-4496-409b-973a-\
b0171abe7f2c"],

Cell[CellGroupData[{

Cell["Leech2 (from octads in Golay code)", "Subsection",
 CellChangeTimes->{{4.000547502455345*^9, 
  4.000547540669009*^9}},ExpressionUUID->"2f43844b-655f-49ee-a1d7-\
db9d1bdec266"],

Cell["\<\
We extract the 759 octads from the Golay code by selecting the words with \
weight 8. \
\>", "Text",
 CellChangeTimes->{{4.000547139406869*^9, 4.000547224726653*^9}, {
  4.000547514383616*^9, 
  4.000547518952972*^9}},ExpressionUUID->"de333f30-40db-469b-b72b-\
e55bb2b5b7e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GCOctads", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"GolayCode", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Total", "[", "#", "]"}], "==", "8"}], ")"}], "&"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.000105682106553*^9, 4.000105728267232*^9}, {
  4.000105767386414*^9, 4.000105806017972*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"ab860ad3-21c9-4013-95ae-5d2e9d23d8b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Golay2Leech", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", "w", ",", "k"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"y", "=", 
      RowBox[{"2", "*", "x"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"w", "=", 
      RowBox[{"{", "y", "}"}]}], ";", "\n", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "==", "2"}], ",", 
         RowBox[{"w", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"w", ",", 
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ReplacePart", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"k", "->", 
                  RowBox[{"-", "2"}]}]}], "]"}], "&"}], ",", "w"}], "]"}]}], 
           "]"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "24"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Select", "[", 
      RowBox[{"w", ",", 
       RowBox[{
        RowBox[{"EvenQ", "[", 
         RowBox[{
          RowBox[{"Total", "[", "#", "]"}], "/", "4"}], "]"}], "&"}]}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.954586994677277*^9, 3.954587039851839*^9}, {
   3.954587111477404*^9, 3.9545871291856613`*^9}, {3.9545871759487963`*^9, 
   3.954587196652155*^9}, {3.9545872288820953`*^9, 3.9545874094261637`*^9}, {
   3.954587514202104*^9, 3.9545875149971743`*^9}, {3.954588421899543*^9, 
   3.954588438341864*^9}, {3.954588807067306*^9, 3.9545888564842367`*^9}, {
   3.9545889387271357`*^9, 3.954588954158856*^9}, {4.000020635473579*^9, 
   4.000020641208454*^9}, 4.000106084366004*^9},
 CellLabel->
  "In[231]:=",ExpressionUUID->"e62436f8-2053-45af-8760-38b3e4e18713"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Leech2", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{"Golay2Leech", ",", "GCOctads"}], "]"}], ",", "1"}], "]"}]}], 
   " ", ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Dimensions", "[", "Leech2", "]"}]}], "Input",
 CellChangeTimes->{{4.0001058991350183`*^9, 4.00010597845642*^9}, 
   4.0001060344297647`*^9, {4.000106095345323*^9, 4.000106173060935*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"0fecf8d1-0871-4058-8735-c9fcc5d7c3bc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"97152", ",", "24"}], "}"}]], "Output",
 CellChangeTimes->{{4.000105910707817*^9, 4.000105949086152*^9}, 
   4.000105979434978*^9, 4.000106035147182*^9, {4.000106092152726*^9, 
   4.0001061016912107`*^9}, {4.000106151506674*^9, 4.00010617407944*^9}, 
   4.000370112255281*^9, 4.000548230023901*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"dae22e80-7537-4f2c-8510-022d1cb515c5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Leech3  (from all Golay words)", "Subsection",
 CellChangeTimes->{{4.000547665319167*^9, 
  4.000547700067305*^9}},ExpressionUUID->"7d890444-d8d1-44b7-b13b-\
19e6640ca41f"],

Cell["Each Golay word generates 24 Leech minimal vectors.", "Text",
 CellChangeTimes->{{4.000547724786447*^9, 
  4.0005477599517403`*^9}},ExpressionUUID->"7bb4af9e-34a4-440b-8f1a-\
ee700f549d37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Golay2Leech3", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "y", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"y", "=", 
      RowBox[{"1", "-", 
       RowBox[{"2", "x"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ReplacePart", "[", 
        RowBox[{"y", ",", 
         RowBox[{"k", "->", 
          RowBox[{
           RowBox[{"-", "3"}], 
           RowBox[{"y", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "24"}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{4.000106324291999*^9, 4.000106359114861*^9}, {
  4.000106485510257*^9, 4.0001064892921352`*^9}, {4.0001065213755903`*^9, 
  4.0001065292432203`*^9}, {4.000106630631751*^9, 4.000106818025652*^9}},
 CellLabel->
  "In[234]:=",ExpressionUUID->"39c2bb29-e38a-4264-a3b9-8d78c246ece0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Leech3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{"Golay2Leech3", ",", "GolayCode"}], "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Dimensions", "[", "Leech3", "]"}]}], "Input",
 CellChangeTimes->{{4.0001068311648397`*^9, 4.000106968648068*^9}, {
  4.000547934710515*^9, 4.000547955996036*^9}},
 CellLabel->
  "In[235]:=",ExpressionUUID->"62bdbffc-9205-4671-8cb0-8c31455adb7c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"98304", ",", "24"}], "}"}]], "Output",
 CellChangeTimes->{{4.000106857082965*^9, 4.000106880281887*^9}, 
   4.000106953340472*^9, 4.0003701124356117`*^9, {4.000547943159658*^9, 
   4.000547956873293*^9}, 4.000548230181285*^9},
 CellLabel->
  "Out[236]=",ExpressionUUID->"578adfad-9a2c-4ba5-bd48-a115de091c72"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Leech4", "Subsection",
 CellChangeTimes->{{4.000547997972381*^9, 
  4.000548000180043*^9}},ExpressionUUID->"64b07d68-686c-4fee-82ac-\
8d3c7c91ae27"],

Cell["\<\
All vectors of form ((4^2,0^22) consisting of vectors with two non-zero \
components from {-4,+4}.\
\>", "Text",
 CellChangeTimes->{{4.000548016653071*^9, 
  4.000548142244607*^9}},ExpressionUUID->"29af470c-9f0b-4528-9177-\
5360f238c78f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"{", 
    RowBox[{"i_", ",", "j_"}], "}"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "w", "}"}], ",", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"w", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", "24"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ReplacePart", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "->", "4"}], ",", 
           RowBox[{"j", "->", "4"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"ReplacePart", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "->", "4"}], ",", 
           RowBox[{"j", "->", 
            RowBox[{"-", "4"}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"ReplacePart", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "->", 
            RowBox[{"-", "4"}]}], ",", 
           RowBox[{"j", "->", "4"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"ReplacePart", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "->", 
            RowBox[{"-", "4"}]}], ",", 
           RowBox[{"j", "->", 
            RowBox[{"-", "4"}]}]}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{4.000107237236269*^9, 4.000107431549914*^9}, {
  4.000108264989118*^9, 4.000108366220599*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"9c4edaf5-e642-4eba-a1a1-27d42757983e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Leech4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{"h", ",", 
       RowBox[{"Subsets", "[", 
        RowBox[{
         RowBox[{"Range", "[", "24", "]"}], ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Leech4", "]"}]}], "Input",
 CellChangeTimes->{{4.000107142897648*^9, 4.0001071515779867`*^9}, {
  4.000107456349248*^9, 4.000107489786249*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"6a143c69-c0aa-4553-9a8f-dab67163f50c"],

Cell[BoxData["1104"], "Output",
 CellChangeTimes->{4.0001071535950623`*^9, 4.0001074919815702`*^9, 
  4.000108370462763*^9, 4.000370112477545*^9, 4.000548230195313*^9},
 CellLabel->
  "Out[239]=",ExpressionUUID->"8c02b8a0-f2a4-49a1-b20a-3ecd203e1443"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Set of nonzero minimal length vectors in Leech lattice is union of Leech2, \
Leech3 and Leech4.\
\>", "Subsection",
 CellChangeTimes->{{4.000548163445017*^9, 
  4.0005482329323807`*^9}},ExpressionUUID->"4e98e50d-4879-4ca8-807e-\
77adbdbfe226"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Leech", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"Leech2", ",", "Leech3", ",", "Leech4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Dimensions", "[", "Leech", "]"}]}], "Input",
 CellChangeTimes->{{4.0001077627623672`*^9, 4.0001078155424128`*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"fcd82006-5e87-4490-9ed8-ed9386be752d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"196560", ",", "24"}], "}"}]], "Output",
 CellChangeTimes->{4.000107816410215*^9, 4.0001083782067204`*^9, 
  4.000370112481661*^9, 4.00054823019987*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"da2d75cc-30b1-49fd-aef2-6d6dc5b446eb"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Derived codes", "Section",
 CellChangeTimes->{{4.000548266061324*^9, 
  4.000548276111965*^9}},ExpressionUUID->"0e39d9ab-d0e1-4799-b1ae-\
84d250ebe1b8"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"w", ",", "e", ",", "v", ",", "u"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w", "=", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1",
      ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "5", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1",
      ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "4"}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "22", "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "3"}]}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", "21", "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{4.0001079256663027`*^9, 4.000107935696582*^9}, {
  4.0001080908690853`*^9, 4.00010809455154*^9}, {4.000548311484398*^9, 
  4.0005483154692307`*^9}, {4.000548384928184*^9, 4.0005483945966253`*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"16729ff9-1664-4bdb-8da8-05f775ab4c34"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"C552", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"Leech", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#", ".", "w"}], "==", "24"}], ")"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"C552", "//", "Dimensions"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C100", "=", 
   RowBox[{"HigSims", "=", 
    RowBox[{"Select", "[", 
     RowBox[{"Leech", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"#", ".", "w"}], "==", "24"}], "&&", 
         RowBox[{
          RowBox[{"#", ".", "e"}], "==", "24"}]}], ")"}], "&"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"C100", "//", "Dimensions"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C352", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"Leech", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#", ".", "w"}], "==", "24"}], "&&", 
        RowBox[{
         RowBox[{"#", ".", "e"}], "==", "16"}]}], ")"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"C352", "//", "Dimensions"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C112", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"Leech", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#", ".", "w"}], "==", "24"}], "&&", 
        RowBox[{
         RowBox[{"#", ".", "v"}], "==", "8"}], "&&", 
        RowBox[{
         RowBox[{"#", ".", "u"}], "==", "8"}]}], ")"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"C112", "//", "Dimensions"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C162", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"Leech", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#", ".", "w"}], "==", "24"}], "&&", 
        RowBox[{
         RowBox[{"#", ".", "v"}], "==", "8"}], "&&", 
        RowBox[{
         RowBox[{"#", ".", "u"}], "==", "16"}]}], ")"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"C162", "//", "Dimensions"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C7128", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"Leech", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#", ".", "w"}], "==", "16"}], "&&", 
        RowBox[{
         RowBox[{"#", ".", "v"}], "==", "8"}]}], ")"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"C7128", "//", "Dimensions"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C11178", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"Leech", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#", ".", "w"}], "==", "16"}], ")"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dimensions", "[", "C11178", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{4.000108584403734*^9, 4.000108615062475*^9}, {
   4.0002265272409477`*^9, 4.000226533857285*^9}, 4.000226584305922*^9, {
   4.000226684362184*^9, 4.000226703317086*^9}, {4.000226764853684*^9, 
   4.000226788143903*^9}, {4.0002269821905203`*^9, 4.000226982427937*^9}, {
   4.000227024380413*^9, 4.000227046333338*^9}, {4.000227112865519*^9, 
   4.000227119638629*^9}, {4.000227190078511*^9, 4.000227204607291*^9}, 
   4.000227244211475*^9, {4.000227306792481*^9, 4.0002273071194353`*^9}, {
   4.00022735051686*^9, 4.0002273939639587`*^9}, {4.000227612237257*^9, 
   4.0002276457633543`*^9}, {4.000548345847905*^9, 4.0005483651446123`*^9}, {
   4.000548403793391*^9, 4.000548404375351*^9}, {4.000548474566091*^9, 
   4.000548590021831*^9}},
 CellLabel->
  "In[292]:=",ExpressionUUID->"06ab7381-adc3-4d36-a169-33051ce17188"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"552", ",", "24"}], "}"}]], "Output",
 CellChangeTimes->{
  4.000227656291456*^9, 4.0003704923423862`*^9, 4.000370559358988*^9, 
   4.000548421125657*^9, {4.000548515511224*^9, 4.000548532600522*^9}, 
   4.000548591368582*^9},
 CellLabel->
  "Out[293]=",ExpressionUUID->"3467b3aa-4e09-4381-a1a2-fabe5771ee54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"100", ",", "24"}], "}"}]], "Output",
 CellChangeTimes->{
  4.000227656291456*^9, 4.0003704923423862`*^9, 4.000370559358988*^9, 
   4.000548421125657*^9, {4.000548515511224*^9, 4.000548532600522*^9}, 
   4.000548591518134*^9},
 CellLabel->
  "Out[295]=",ExpressionUUID->"d77b2e32-eff1-4611-a4f4-0d9a161467a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"352", ",", "24"}], "}"}]], "Output",
 CellChangeTimes->{
  4.000227656291456*^9, 4.0003704923423862`*^9, 4.000370559358988*^9, 
   4.000548421125657*^9, {4.000548515511224*^9, 4.000548532600522*^9}, 
   4.00054859166747*^9},
 CellLabel->
  "Out[297]=",ExpressionUUID->"b11a5e66-3c43-4f4d-a96c-e926f3057aac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"112", ",", "24"}], "}"}]], "Output",
 CellChangeTimes->{
  4.000227656291456*^9, 4.0003704923423862`*^9, 4.000370559358988*^9, 
   4.000548421125657*^9, {4.000548515511224*^9, 4.000548532600522*^9}, 
   4.0005485918440857`*^9},
 CellLabel->
  "Out[299]=",ExpressionUUID->"2e5e0bee-b324-43d0-9ea3-4375850642ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"162", ",", "24"}], "}"}]], "Output",
 CellChangeTimes->{
  4.000227656291456*^9, 4.0003704923423862`*^9, 4.000370559358988*^9, 
   4.000548421125657*^9, {4.000548515511224*^9, 4.000548532600522*^9}, 
   4.000548592020054*^9},
 CellLabel->
  "Out[301]=",ExpressionUUID->"811e3209-3bf3-4638-9cba-758eb13de19c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7128", ",", "24"}], "}"}]], "Output",
 CellChangeTimes->{
  4.000227656291456*^9, 4.0003704923423862`*^9, 4.000370559358988*^9, 
   4.000548421125657*^9, {4.000548515511224*^9, 4.000548532600522*^9}, 
   4.000548592177335*^9},
 CellLabel->
  "Out[303]=",ExpressionUUID->"5d0dae46-5704-464b-a094-1119d7348d96"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11178", ",", "24"}], "}"}]], "Output",
 CellChangeTimes->{
  4.000227656291456*^9, 4.0003704923423862`*^9, 4.000370559358988*^9, 
   4.000548421125657*^9, {4.000548515511224*^9, 4.000548532600522*^9}, 
   4.000548592291751*^9},
 CellLabel->
  "Out[305]=",ExpressionUUID->"b5fa5a83-b5ec-4840-819f-451d293d32c1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Smith Normal Form computations of invariants and sublattice index.\
\>", "Section",
 CellChangeTimes->{{4.0005487080937967`*^9, 4.000548792318097*^9}, {
  4.000549343381731*^9, 
  4.000549443670334*^9}},ExpressionUUID->"15782f51-1360-4038-8cee-\
5f6ef40f0d83"],

Cell[CellGroupData[{

Cell["ispan (C552)", "Subsubsection",
 CellChangeTimes->{{4.000548818397993*^9, 4.000548819763649*^9}, {
  4.000549088229005*^9, 
  4.000549093709943*^9}},ExpressionUUID->"61ceb1af-07c2-4408-9834-\
73a98d4d1fc8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"U", ",", "R", ",", "V"}], "}"}], "=", 
   RowBox[{"SmithDecomposition", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Transpose", "[", " ", "C552", "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Diagonal", "[", "R", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Counts", "[", 
  RowBox[{"Diagonal", "[", "R", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Apply", "[", 
   RowBox[{"Times", ",", 
    RowBox[{"Diagonal", "[", "R", "]"}]}], "]"}], "/", 
  RowBox[{"8", "^", 
   RowBox[{"(", "12", ")"}]}]}]}], "Input",
 CellChangeTimes->{{4.0002277680125628`*^9, 4.000227821903977*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"48c63e86-1576-4bd6-bcad-b81e4d95019e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",",
    "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "4", ",", "4", ",", "4",
    ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",",
    "24"}], "}"}]], "Output",
 CellChangeTimes->{
  4.0002277741438837`*^9, {4.000227807585951*^9, 4.000227826097041*^9}},
 CellLabel->
  "Out[189]=",ExpressionUUID->"5f5afc0c-6807-4bda-916e-c2c3a207bf7f"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"1", "\[Rule]", "1"}], ",", 
   RowBox[{"2", "\[Rule]", "11"}], ",", 
   RowBox[{"4", "\[Rule]", "11"}], ",", 
   RowBox[{"24", "\[Rule]", "1"}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{
  4.0002277741438837`*^9, {4.000227807585951*^9, 4.000227826097921*^9}},
 CellLabel->
  "Out[190]=",ExpressionUUID->"3417f173-3f4a-449b-8246-0a0864871a03"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  4.0002277741438837`*^9, {4.000227807585951*^9, 4.0002278260985613`*^9}},
 CellLabel->
  "Out[191]=",ExpressionUUID->"36e24331-5c79-459c-8479-82fef7ed2417"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["ispan (w, C100)", "Subsubsection",
 CellChangeTimes->{{4.000548826446134*^9, 4.000548832629797*^9}, {
  4.0005490062280893`*^9, 
  4.000549051734747*^9}},ExpressionUUID->"f7671413-33f5-47b9-993d-\
725f75da6a56"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"U", ",", "R", ",", "V"}], "}"}], "=", 
   RowBox[{"SmithDecomposition", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Transpose", "[", " ", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", "w", "}"}], ",", "C100"}], "]"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Diagonal", "[", "R", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Counts", "[", 
  RowBox[{"Diagonal", "[", "R", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Apply", "[", 
   RowBox[{"Times", ",", 
    RowBox[{"Diagonal", "[", "R", "]"}]}], "]"}], "/", 
  RowBox[{"8", "^", 
   RowBox[{"(", "12", ")"}]}]}]}], "Input",
 CellChangeTimes->{{4.000228229480801*^9, 4.000228238228372*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"6bde1073-230d-481c-a684-ce577fe87659"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",",
    "2", ",", "2", ",", "2", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4",
    ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",",
    "24"}], "}"}]], "Output",
 CellChangeTimes->{4.0002282404468727`*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"ab093081-4271-42a8-ab63-3c5ece9a406c"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"1", "\[Rule]", "1"}], ",", 
   RowBox[{"2", "\[Rule]", "10"}], ",", 
   RowBox[{"4", "\[Rule]", "12"}], ",", 
   RowBox[{"24", "\[Rule]", "1"}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{4.0002282404480124`*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"5d105df5-654f-4377-96b5-f91d71f52771"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{4.000228240448616*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"0ce6813f-1975-454b-80b6-700df646cc41"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["ispan (e, C352)", "Subsubsection",
 CellChangeTimes->{{4.000548826446134*^9, 4.000548842966064*^9}, {
  4.000549101645288*^9, 
  4.000549108150792*^9}},ExpressionUUID->"c3e2441d-49c7-4b9d-a27f-\
242eebba644b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"U", ",", "R", ",", "V"}], "}"}], "=", 
   RowBox[{"SmithDecomposition", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Transpose", "[", " ", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", "e", "}"}], ",", "C352"}], "]"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Diagonal", "[", "R", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Counts", "[", 
  RowBox[{"Diagonal", "[", "R", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Apply", "[", 
   RowBox[{"Times", ",", 
    RowBox[{"Diagonal", "[", "R", "]"}]}], "]"}], "/", 
  RowBox[{"8", "^", 
   RowBox[{"(", "12", ")"}]}]}]}], "Input",
 CellChangeTimes->{{4.000108915383026*^9, 4.000108927859396*^9}, 
   4.000226590306992*^9, {4.000227833347365*^9, 4.000227834417727*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"f185e6c7-3717-4257-992b-c09a21bd4d0e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",",
    "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "4", ",", "4", ",", "4",
    ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",",
    "80"}], "}"}]], "Output",
 CellChangeTimes->{4.0001089355838213`*^9, 4.000226640613511*^9, 
  4.000227835862051*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"506df786-5ee2-43fe-8d83-1a0362a495d3"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"1", "\[Rule]", "1"}], ",", 
   RowBox[{"2", "\[Rule]", "11"}], ",", 
   RowBox[{"4", "\[Rule]", "11"}], ",", 
   RowBox[{"80", "\[Rule]", "1"}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{4.0001089355838213`*^9, 4.000226640613511*^9, 
  4.00022783586296*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"3cbbf063-ee2e-4e45-a67a-9ad9927a24a7"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{4.0001089355838213`*^9, 4.000226640613511*^9, 
  4.000227835863613*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"9c3b851a-873e-49f6-81f7-7199d59c2031"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["ispan (w, v, u, C112)", "Subsubsection",
 CellChangeTimes->{{4.000548826446134*^9, 4.00054885664668*^9}, {
  4.000549116758988*^9, 
  4.000549154766446*^9}},ExpressionUUID->"a8d5a8f1-b44e-4475-b7d2-\
61d5fca26688"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"U", ",", "R", ",", "V"}], "}"}], "=", 
   RowBox[{"SmithDecomposition", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Transpose", "[", " ", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"w", ",", "v", ",", "u"}], "}"}], ",", "C112"}], "]"}], 
      "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Diagonal", "[", "R", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Counts", "[", 
  RowBox[{"Diagonal", "[", "R", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Apply", "[", 
   RowBox[{"Times", ",", 
    RowBox[{"Diagonal", "[", "R", "]"}]}], "]"}], "/", 
  RowBox[{"8", "^", 
   RowBox[{"(", "12", ")"}]}]}]}], "Input",
 CellChangeTimes->{{4.000108915383026*^9, 4.000108927859396*^9}, 
   4.000226590306992*^9, {4.000227833347365*^9, 4.000227834417727*^9}, {
   4.000228329058676*^9, 4.000228415077443*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"9523977e-7a7e-48a7-a5bb-0896ceffb011"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
   ",", "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "4", ",", "4", ",", 
   "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "12",
    ",", "24"}], "}"}]], "Output",
 CellChangeTimes->{4.0001089355838213`*^9, 4.000226640613511*^9, 
  4.000227835862051*^9, 4.000228362163951*^9, 4.0002283997653418`*^9, 
  4.000370540593878*^9, 4.000370576968287*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"50fa18d0-f06e-4646-a4ea-d82637beac70"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"1", "\[Rule]", "1"}], ",", 
   RowBox[{"2", "\[Rule]", "11"}], ",", 
   RowBox[{"4", "\[Rule]", "10"}], ",", 
   RowBox[{"12", "\[Rule]", "1"}], ",", 
   RowBox[{"24", "\[Rule]", "1"}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{4.0001089355838213`*^9, 4.000226640613511*^9, 
  4.000227835862051*^9, 4.000228362163951*^9, 4.0002283997653418`*^9, 
  4.000370540593878*^9, 4.000370576969157*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"dfcf8cfa-1055-4fdd-85ee-db36632043b5"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{4.0001089355838213`*^9, 4.000226640613511*^9, 
  4.000227835862051*^9, 4.000228362163951*^9, 4.0002283997653418`*^9, 
  4.000370540593878*^9, 4.000370576969769*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"647446f4-289f-4a50-8f01-543a88d87ccb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["ispan (w, v, u, C162)", "Subsubsection",
 CellChangeTimes->{{4.000548826446134*^9, 4.000548832629797*^9}, {
  4.000548864245363*^9, 4.0005488652541933`*^9}, {4.000549167143857*^9, 
  4.000549169506604*^9}},ExpressionUUID->"f57a3927-4a61-4bec-a0e7-\
956445bce5c0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"U", ",", "R", ",", "V"}], "}"}], "=", 
   RowBox[{"SmithDecomposition", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Transpose", "[", " ", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"w", ",", "v", ",", "u"}], "}"}], ",", "C162"}], "]"}], 
      "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Diagonal", "[", "R", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Counts", "[", 
  RowBox[{"Diagonal", "[", "R", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Apply", "[", 
   RowBox[{"Times", ",", 
    RowBox[{"Diagonal", "[", "R", "]"}]}], "]"}], "/", 
  RowBox[{"8", "^", 
   RowBox[{"(", "12", ")"}]}]}]}], "Input",
 CellChangeTimes->{4.000228434780169*^9},
 CellLabel->
  "In[207]:=",ExpressionUUID->"452bb7cf-c3b7-486e-b2a2-37f1c4e59f10"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
   ",", "2", ",", "2", ",", "2", ",", "4", ",", "4", ",", "4", ",", "4", ",", 
   "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", 
   ",", "24"}], "}"}]], "Output",
 CellChangeTimes->{4.000228437049354*^9, 4.000370579317932*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"40355e29-ce49-4359-b399-69d35e9ea6d2"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"1", "\[Rule]", "1"}], ",", 
   RowBox[{"2", "\[Rule]", "10"}], ",", 
   RowBox[{"4", "\[Rule]", "12"}], ",", 
   RowBox[{"24", "\[Rule]", "1"}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{4.000228437049354*^9, 4.000370579318748*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"0299fff1-2114-4685-832a-ca0cab684fdf"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{4.000228437049354*^9, 4.000370579319292*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"e8584854-ccfd-4d48-ad09-60147addb8b3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["ispan (w, v,  C7128)", "Subsubsection",
 CellChangeTimes->{{4.000548826446134*^9, 4.000548832629797*^9}, {
  4.000548876610189*^9, 4.000548877502636*^9}, {4.000549179079805*^9, 
  4.000549186542233*^9}},ExpressionUUID->"b485dae6-b96f-4ec6-bd25-\
9d223eae0d94"],

Cell["\<\
The SmithDecomposition computation for this case took about 6 minutes on a \
mac mini.  \
\>", "Text",
 CellChangeTimes->{{4.000549206495617*^9, 
  4.000549238552199*^9}},ExpressionUUID->"394851c2-a59b-46c3-ab64-\
0decfa50882f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"U", ",", "R", ",", "V"}], "}"}], "=", 
    RowBox[{"SmithDecomposition", "[", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Transpose", "[", " ", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"w", ",", "v"}], "}"}], ",", "C7128"}], "]"}], "]"}], "]"}],
      "]"}]}], ";"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Diagonal", "[", "R", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Counts", "[", 
  RowBox[{"Diagonal", "[", "R", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Apply", "[", 
   RowBox[{"Times", ",", 
    RowBox[{"Diagonal", "[", "R", "]"}]}], "]"}], "/", 
  RowBox[{"8", "^", 
   RowBox[{"(", "12", ")"}]}]}]}], "Input",
 CellChangeTimes->{{4.0002278924440613`*^9, 4.000227915572597*^9}, {
  4.000385307181779*^9, 4.000385315324768*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"75d7a995-6c18-4267-a4e5-b46aeb1eefd1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"315.499127`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{4.000228165558948*^9, 4.000385538662174*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"37fea7ef-655c-4571-b402-618d5e6d3c8d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
   ",", "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "4", ",", "4", ",", 
   "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", 
   ",", "40"}], "}"}]], "Output",
 CellChangeTimes->{4.000228165558948*^9, 4.000385538668095*^9},
 CellLabel->
  "Out[220]=",ExpressionUUID->"66994af3-f0f8-4de7-a34f-72b571c526a4"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"1", "\[Rule]", "1"}], ",", 
   RowBox[{"2", "\[Rule]", "11"}], ",", 
   RowBox[{"4", "\[Rule]", "11"}], ",", 
   RowBox[{"40", "\[Rule]", "1"}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{4.000228165558948*^9, 4.000385538670676*^9},
 CellLabel->
  "Out[221]=",ExpressionUUID->"efa71b1a-108c-46da-9bfc-3e25baf06d4a"],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{4.000228165558948*^9, 4.000385538674646*^9},
 CellLabel->
  "Out[222]=",ExpressionUUID->"01d9782d-27a8-4dfe-a008-f794422fed84"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["ispan (C11178)", "Subsubsection",
 CellChangeTimes->{
  4.000548888692363*^9, {4.000549267519143*^9, 
   4.000549273010315*^9}},ExpressionUUID->"6d617aa2-3815-4381-ab4d-\
cc5c33b0e024"],

Cell["\<\
The SmithDecomposition computation for this case took about 18 minutes on a \
mac mini .  \
\>", "Text",
 CellChangeTimes->{{4.0005492489997997`*^9, 
  4.000549257983363*^9}},ExpressionUUID->"644ec874-e040-427d-a268-\
f1e22abe32a4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"U", ",", "R", ",", "V"}], "}"}], "=", 
   RowBox[{"SmithDecomposition", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Transpose", "[", " ", "C11178", "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Diagonal", "[", "R", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Counts", "[", 
  RowBox[{"Diagonal", "[", "R", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Apply", "[", 
   RowBox[{"Times", ",", 
    RowBox[{"Diagonal", "[", "R", "]"}]}], "]"}], "/", 
  RowBox[{"8", "^", 
   RowBox[{"(", "12", ")"}]}]}]}], "Input",
 CellChangeTimes->{{4.0003711342146397`*^9, 4.0003711365951023`*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"4f751eae-aeb8-4406-b222-b07633a2b061"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
   ",", "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "4", ",", "4", ",", 
   "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", 
   ",", "16"}], "}"}]], "Output",
 CellChangeTimes->{4.000371790502544*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"eab7510f-b5c7-4b09-a3b2-5a0925bcea87"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"1", "\[Rule]", "1"}], ",", 
   RowBox[{"2", "\[Rule]", "11"}], ",", 
   RowBox[{"4", "\[Rule]", "11"}], ",", 
   RowBox[{"16", "\[Rule]", "1"}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{4.000371790508795*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"0f25f93e-aa20-4609-802e-cff3c0a68c6b"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{4.000371790512886*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"c900b40a-9e23-4653-9ba6-814083fd8e06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"U", ",", "R", ",", "V"}], "}"}], "=", 
    RowBox[{"SmithDecomposition", "[", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Transpose", "[", " ", "C11178", "]"}], "]"}], "]"}]}], ";"}], 
  "]"}]], "Input",
 CellChangeTimes->{{4.000383817425359*^9, 4.000383824142705*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"550f2986-cd33-4687-83ce-d6c5cc063743"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1114.016493`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{4.000384548016412*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"a6b1fce3-0004-401d-9afc-91b454faae04"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1114.016493`", "/", "60"}]], "Input",
 CellChangeTimes->{{4.000384967928541*^9, 4.0003849693199587`*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"60aa3936-f482-476b-9958-0e1be3b91a2c"],

Cell[BoxData["18.566941550000003`"], "Output",
 CellChangeTimes->{4.000384970399761*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"0de0de20-c395-4cda-916a-d49e97254cbf"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1010, 766},
WindowMargins->{{190, Automatic}, {Automatic, 71}},
Magnification:>1.25 Inherited,
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"66c2ff2f-38a5-42d6-8945-b6a2d98d651e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 175, 3, 54, "Subsubsection",ExpressionUUID->"61c4fb6e-d2d1-4b5f-8b62-395b584b0cba"],
Cell[754, 27, 11258, 202, 623, "Input",ExpressionUUID->"1a718445-089c-4ed5-873a-fb7de38d8d9f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12049, 234, 191, 3, 54, "Subsubsection",ExpressionUUID->"7ee9d8f7-7ef8-4d43-914a-42a2936975e2"],
Cell[12243, 239, 333, 7, 69, "Text",ExpressionUUID->"de459f22-4201-4a36-8539-83811401df4d"],
Cell[CellGroupData[{
Cell[12601, 250, 843, 21, 36, "Input",ExpressionUUID->"e1ce7bb3-ce21-49f0-b7a1-ced59ad15495"],
Cell[13447, 273, 4020, 80, 322, "Output",ExpressionUUID->"9c7f174d-8dcc-40d3-b50a-55c632ada68a"]
}, Open  ]],
Cell[17482, 356, 245, 6, 42, "Text",ExpressionUUID->"4a3c5b99-a3b2-450a-ae1c-8d52e37f772a"],
Cell[CellGroupData[{
Cell[17752, 366, 1202, 34, 113, "Input",ExpressionUUID->"2c3e8581-37ee-4d8a-9373-28be1843fb62"],
Cell[18957, 402, 3408, 60, 235, "Output",ExpressionUUID->"69ab6777-e0cf-44fe-88bc-c586357d6ae7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22414, 468, 201, 3, 82, "Section",ExpressionUUID->"dead05ef-db84-40d0-b49c-e9ff6debdf7f"],
Cell[22618, 473, 446, 9, 69, "Text",ExpressionUUID->"4ecdce13-4496-409b-973a-b0171abe7f2c"],
Cell[CellGroupData[{
Cell[23089, 486, 182, 3, 66, "Subsection",ExpressionUUID->"2f43844b-655f-49ee-a1d7-db9d1bdec266"],
Cell[23274, 491, 285, 7, 42, "Text",ExpressionUUID->"de333f30-40db-469b-b72b-e55bb2b5b7e0"],
Cell[23562, 500, 459, 13, 36, "Input",ExpressionUUID->"ab860ad3-21c9-4013-95ae-5d2e9d23d8b9"],
Cell[24024, 515, 1884, 48, 138, "Input",ExpressionUUID->"e62436f8-2053-45af-8760-38b3e4e18713"],
Cell[CellGroupData[{
Cell[25933, 567, 554, 13, 87, "Input",ExpressionUUID->"0fecf8d1-0871-4058-8735-c9fcc5d7c3bc"],
Cell[26490, 582, 420, 8, 41, "Output",ExpressionUUID->"dae22e80-7537-4f2c-8510-022d1cb515c5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26959, 596, 178, 3, 66, "Subsection",ExpressionUUID->"7d890444-d8d1-44b7-b13b-19e6640ca41f"],
Cell[27140, 601, 195, 3, 42, "Text",ExpressionUUID->"7bb4af9e-34a4-440b-8f1a-ee700f549d37"],
Cell[27338, 606, 978, 26, 87, "Input",ExpressionUUID->"39c2bb29-e38a-4264-a3b9-8d78c246ece0"],
Cell[CellGroupData[{
Cell[28341, 636, 485, 12, 62, "Input",ExpressionUUID->"62bdbffc-9205-4671-8cb0-8c31455adb7c"],
Cell[28829, 650, 349, 7, 41, "Output",ExpressionUUID->"578adfad-9a2c-4ba5-bd48-a115de091c72"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29227, 663, 154, 3, 66, "Subsection",ExpressionUUID->"64b07d68-686c-4fee-82ac-8d3c7c91ae27"],
Cell[29384, 668, 248, 6, 42, "Text",ExpressionUUID->"29af470c-9f0b-4528-9177-5360f238c78f"],
Cell[29635, 676, 1561, 46, 113, "Input",ExpressionUUID->"9c4edaf5-e642-4eba-a1a1-27d42757983e"],
Cell[CellGroupData[{
Cell[31221, 726, 600, 16, 62, "Input",ExpressionUUID->"6a143c69-c0aa-4553-9a8f-dab67163f50c"],
Cell[31824, 744, 251, 4, 41, "Output",ExpressionUUID->"8c02b8a0-f2a4-49a1-b20a-3ecd203e1443"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32124, 754, 253, 6, 99, "Subsection",ExpressionUUID->"4e98e50d-4879-4ca8-807e-77adbdbfe226"],
Cell[CellGroupData[{
Cell[32402, 764, 379, 9, 62, "Input",ExpressionUUID->"fcd82006-5e87-4490-9ed8-ed9386be752d"],
Cell[32784, 775, 274, 6, 41, "Output",ExpressionUUID->"da2d75cc-30b1-49fd-aef2-6d6dc5b446eb"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33119, 788, 158, 3, 82, "Section",ExpressionUUID->"0e39d9ab-d0e1-4799-b1ae-84d250ebe1b8"],
Cell[33280, 793, 1723, 44, 164, "Input",ExpressionUUID->"16729ff9-1664-4bdb-8da8-05f775ab4c34"],
Cell[CellGroupData[{
Cell[35028, 841, 3703, 105, 419, "Input",ExpressionUUID->"06ab7381-adc3-4d36-a169-33051ce17188"],
Cell[38734, 948, 348, 8, 41, "Output",ExpressionUUID->"3467b3aa-4e09-4381-a1a2-fabe5771ee54"],
Cell[39085, 958, 348, 8, 41, "Output",ExpressionUUID->"d77b2e32-eff1-4611-a4f4-0d9a161467a4"],
Cell[39436, 968, 347, 8, 41, "Output",ExpressionUUID->"b11a5e66-3c43-4f4d-a96c-e926f3057aac"],
Cell[39786, 978, 350, 8, 41, "Output",ExpressionUUID->"2e5e0bee-b324-43d0-9ea3-4375850642ad"],
Cell[40139, 988, 348, 8, 41, "Output",ExpressionUUID->"811e3209-3bf3-4638-9cba-758eb13de19c"],
Cell[40490, 998, 349, 8, 41, "Output",ExpressionUUID->"5d0dae46-5704-464b-a094-1119d7348d96"],
Cell[40842, 1008, 350, 8, 41, "Output",ExpressionUUID->"b5fa5a83-b5ec-4840-819f-451d293d32c1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41241, 1022, 270, 6, 129, "Section",ExpressionUUID->"15782f51-1360-4038-8cee-5f6ef40f0d83"],
Cell[CellGroupData[{
Cell[41536, 1032, 212, 4, 54, "Subsubsection",ExpressionUUID->"61ceb1af-07c2-4408-9834-73a98d4d1fc8"],
Cell[CellGroupData[{
Cell[41773, 1040, 768, 20, 113, "Input",ExpressionUUID->"48c63e86-1576-4bd6-bcad-b81e4d95019e"],
Cell[42544, 1062, 485, 10, 41, "Output",ExpressionUUID->"5f5afc0c-6807-4bda-916e-c2c3a207bf7f"],
Cell[43032, 1074, 427, 10, 41, "Output",ExpressionUUID->"3417f173-3f4a-449b-8246-0a0864871a03"],
Cell[43462, 1086, 206, 4, 41, "Output",ExpressionUUID->"36e24331-5c79-459c-8479-82fef7ed2417"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43717, 1096, 217, 4, 54, "Subsubsection",ExpressionUUID->"f7671413-33f5-47b9-993d-725f75da6a56"],
Cell[CellGroupData[{
Cell[43959, 1104, 858, 23, 113, "Input",ExpressionUUID->"6bde1073-230d-481c-a684-ce577fe87659"],
Cell[44820, 1129, 436, 9, 41, "Output",ExpressionUUID->"ab093081-4271-42a8-ab63-3c5ece9a406c"],
Cell[45259, 1140, 378, 9, 41, "Output",ExpressionUUID->"5d105df5-654f-4377-96b5-f91d71f52771"],
Cell[45640, 1151, 153, 3, 41, "Output",ExpressionUUID->"0ce6813f-1975-454b-80b6-700df646cc41"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45842, 1160, 215, 4, 54, "Subsubsection",ExpressionUUID->"c3e2441d-49c7-4b9d-a27f-242eebba644b"],
Cell[CellGroupData[{
Cell[46082, 1168, 930, 24, 113, "Input",ExpressionUUID->"f185e6c7-3717-4257-992b-c09a21bd4d0e"],
Cell[47015, 1194, 483, 10, 41, "Output",ExpressionUUID->"506df786-5ee2-43fe-8d83-1a0362a495d3"],
Cell[47501, 1206, 424, 10, 41, "Output",ExpressionUUID->"3cbbf063-ee2e-4e45-a67a-9ad9927a24a7"],
Cell[47928, 1218, 203, 4, 41, "Output",ExpressionUUID->"9c3b851a-873e-49f6-81f7-7199d59c2031"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48180, 1228, 220, 4, 54, "Subsubsection",ExpressionUUID->"a8d5a8f1-b44e-4475-b7d2-61d5fca26688"],
Cell[CellGroupData[{
Cell[48425, 1236, 1024, 26, 113, "Input",ExpressionUUID->"9523977e-7a7e-48a7-a5bb-0896ceffb011"],
Cell[49452, 1264, 577, 11, 41, "Output",ExpressionUUID->"50fa18d0-f06e-4646-a4ea-d82637beac70"],
Cell[50032, 1277, 559, 12, 41, "Output",ExpressionUUID->"dfcf8cfa-1055-4fdd-85ee-db36632043b5"],
Cell[50594, 1291, 295, 5, 41, "Output",ExpressionUUID->"647446f4-289f-4a50-8f01-543a88d87ccb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[50938, 1302, 269, 4, 54, "Subsubsection",ExpressionUUID->"f57a3927-4a61-4bec-a0e7-956445bce5c0"],
Cell[CellGroupData[{
Cell[51232, 1310, 878, 24, 113, "Input",ExpressionUUID->"452bb7cf-c3b7-486e-b2a2-37f1c4e59f10"],
Cell[52113, 1336, 456, 9, 41, "Output",ExpressionUUID->"40355e29-ce49-4359-b399-69d35e9ea6d2"],
Cell[52572, 1347, 398, 9, 41, "Output",ExpressionUUID->"0299fff1-2114-4685-832a-ca0cab684fdf"],
Cell[52973, 1358, 175, 3, 41, "Output",ExpressionUUID->"e8584854-ccfd-4d48-ad09-60147addb8b3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53197, 1367, 266, 4, 54, "Subsubsection",ExpressionUUID->"b485dae6-b96f-4ec6-bd25-9d223eae0d94"],
Cell[53466, 1373, 238, 6, 42, "Text",ExpressionUUID->"394851c2-a59b-46c3-ab64-0decfa50882f"],
Cell[CellGroupData[{
Cell[53729, 1383, 986, 26, 113, "Input",ExpressionUUID->"75d7a995-6c18-4267-a4e5-b46aeb1eefd1"],
Cell[54718, 1411, 233, 5, 41, "Output",ExpressionUUID->"37fea7ef-655c-4571-b402-618d5e6d3c8d"],
Cell[54954, 1418, 456, 9, 41, "Output",ExpressionUUID->"66994af3-f0f8-4de7-a34f-72b571c526a4"],
Cell[55413, 1429, 398, 9, 41, "Output",ExpressionUUID->"efa71b1a-108c-46da-9bfc-3e25baf06d4a"],
Cell[55814, 1440, 175, 3, 41, "Output",ExpressionUUID->"01d9782d-27a8-4dfe-a008-f794422fed84"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56038, 1449, 191, 4, 54, "Subsubsection",ExpressionUUID->"6d617aa2-3815-4381-ab4d-cc5c33b0e024"],
Cell[56232, 1455, 242, 6, 42, "Text",ExpressionUUID->"644ec874-e040-427d-a268-f1e22abe32a4"],
Cell[CellGroupData[{
Cell[56499, 1465, 772, 20, 113, "Input",ExpressionUUID->"4f751eae-aeb8-4406-b222-b07633a2b061"],
Cell[57274, 1487, 434, 9, 41, "Output",ExpressionUUID->"eab7510f-b5c7-4b09-a3b2-5a0925bcea87"],
Cell[57711, 1498, 376, 9, 41, "Output",ExpressionUUID->"0f25f93e-aa20-4609-802e-cff3c0a68c6b"],
Cell[58090, 1509, 153, 3, 41, "Output",ExpressionUUID->"c900b40a-9e23-4653-9ba6-814083fd8e06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58280, 1517, 453, 12, 36, "Input",ExpressionUUID->"550f2986-cd33-4687-83ce-d6c5cc063743"],
Cell[58736, 1531, 212, 5, 41, "Output",ExpressionUUID->"a6b1fce3-0004-401d-9afc-91b454faae04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58985, 1541, 212, 4, 36, "Input",ExpressionUUID->"60aa3936-f482-476b-9958-0e1be3b91a2c"],
Cell[59200, 1547, 171, 3, 41, "Output",ExpressionUUID->"0de0de20-c395-4cda-916a-d49e97254cbf"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


